Two-hand Global 3D Pose Estimation Using Monocular RGB

We tackle the challenging task of estimating global 3D joint locations for both hands via only monocular RGB input images. We propose a novel multi-stage convolutional neural network based pipeline that accurately segments and locates the hands despite occlusion between two hands and complex background noise and estimates the 2D and 3D canonical joint locations without any depth information. Global joint locations with respect to the camera origin are computed using the hand pose estimations and the actual length of the key bone with a novel projection algorithm. To train the CNNs for this new task, we introduce a large-scale synthetic 3D hand pose dataset. We demonstrate that our system outperforms previous works on 3D canonical hand pose estimation benchmark datasets with RGB-only information. Additionally, we present the first work that achieves accurate global 3D hand tracking on both hands using RGB-only inputs and provide extensive quantitative and qualitative evaluation.

==> imgs/ego3dhand_sample/3d_glob_test.py <==
import os
import sys
import cv2
import numpy as np
import visualization as vis_3d
import global_calculation as gc

vis_3d.init()
vis_3d.set_dataset("ego_3d_hand")

loc_2d_np = np.load("location_2d.npy")
loc_3d_np = np.load("location_3d_canonical.npy")

print(loc_2d_np.shape)
print(loc_3d_np.shape)

loc_3d_glob_np = gc.canon_to_global(loc_2d_np, loc_3d_np)
vis_3d.draw_global(loc_3d_glob_np)

==> imgs/ego3dhand_sample/global_calculation.py <==
# Calculate global matrix from 2d and canonical positions
import os
import math
import numpy as np

# Implicit camera parameters
GLOBAL_HAND_LENGTH = 10 # scaling factor from canonical to global: all shape data is within the canonical position matrix
# Since the focal length cancels out in all the ways we use it (since we only use it for size ratios, angles, and similar triangles), we can make it 1 for simpler calculations
CAMERA_FOCAL_LENGTH = 1

CAMERA_WIDTH = 1920
CAMERA_HEIGHT = 1080

# Recalculate PPCM when camera parameters change. This was calculated with foc = 1
PPCM = 751.5339 # pixels per centimeter of the camera's sensor: this is the same in the x and y directions

# Joint positions within the positional matrices
WRIST = 0
MIDDLE_FINGER_1 = 9
PINKY_1 = 17

# Ordering of coordinates within the positional matrices
# If you switch these values, make sure to change the rotation matrices accordingly!
# The x, y, z values derived from rotation matrices won't need to change, but the matrices themselves will.
X = 1
Y = 0
Z = 2

# Transforms the 2D positions and canonical hand orientation into the global hand positions.
# If a global position matrix is provided as ground truth, the difference (prediction - ground truth) will be printed
def canon_to_global(pos_2d, pos_canon):
    if np.all(pos_2d[0] == 0) or np.all(pos_canon[0] == 0):
        calced_left_glob = np.zeros(pos_canon[0].shape)
    else:
        calced_left_glob = calculate_global_positions(pos_2d[0], pos_canon[0])
    if np.all(pos_2d[1] == 0) or np.all(pos_canon[1] == 0):
        calced_right_glob = np.zeros(pos_canon[1].shape)
    else:
        calced_right_glob = calculate_global_positions(pos_2d[1], pos_canon[1])
    calced_glob = np.zeros(pos_canon.shape)
    calced_glob[0] = calced_left_glob
    calced_glob[1] = calced_right_glob

    return calced_glob

# Recreates the global positions of a single hand hand, using the 2D image coordinates and the canonical orientation.
# hand_2d and hand_3d should have the positions of a single hand
def calculate_global_positions(hand_2d, hand_3d):
    foc = CAMERA_FOCAL_LENGTH
    wrist_2d = hand_2d[WRIST]
    middle_finger_2d = hand_2d[MIDDLE_FINGER_1] # Key joint is usually the 1st joint of the middle finger, where the finger meets the hand
    wrist_3d = hand_3d[WRIST]

    # The x and y angles are "swapped" because a rotation along the x axis changes y and z, not x
    # Since the y angle has to be recalculated after the first x rotation to the origin, there are two y angles:
    #  post_rot_angle_y is the same as the angle between the middle finger and the z-axis in the xz plane
    #   this angle is the angle AFTER rotation around the x-axis, not the angle of rotation around the y-axis
    #  angle_y is the actual angle of y-axis rotation, which must be calculated from post_rot_angle_y
    # These angles (angle_x and post_rot_angle_y) are found from the 2D projection of the middle finger's 1st joint
    midfinger_x_2d = ((middle_finger_2d[X] * CAMERA_WIDTH) - CAMERA_WIDTH/2) / PPCM
    post_rot_angle_y = math.atan2(midfinger_x_2d, foc)
    midfinger_y_2d = ((middle_finger_2d[Y] * CAMERA_HEIGHT) - CAMERA_HEIGHT/2) / PPCM
    angle_x = math.atan2(midfinger_y_2d, foc)
    angle_y = math.atan2(midfinger_x_2d, (midfinger_y_2d * math.sin(angle_x) + (midfinger_x_2d * math.cos(angle_x))/(math.tan(post_rot_angle_y))))

    # Use either wrist or PF1 to MF1 as the edge used to calculate 3d global positions (whichever edge is longer in the image)
    # This prevents an issue where values calculated with 2d distances were off because the points were too close together to get an accurate measurement
    pinky_2d = hand_2d[PINKY_1]

    dist_wm = math.sqrt((CAMERA_WIDTH*(wrist_2d[X]-middle_finger_2d[X]))**2 + (CAMERA_HEIGHT*(wrist_2d[Y]-middle_finger_2d[Y]))**2)
    dist_pm = math.sqrt((CAMERA_WIDTH*(pinky_2d[X]-middle_finger_2d[X]))**2 + (CAMERA_HEIGHT*(pinky_2d[Y]-middle_finger_2d[Y]))**2)

    # For the partner joint, we choose either the wrist or the pinky (even though MF1->PF1 isn't a bone)
    if(dist_wm > dist_pm):
        joint_2d = wrist_2d
        joint_3d = wrist_3d
    else:
        joint_2d = pinky_2d
        joint_3d = hand_3d[PINKY_1]

    # Calculate the radius of the middle finger to the camera in the 3d global coordinates, which is the translation distance zt
    zt = calc_radius(joint_3d, joint_2d, angle_x, angle_y)

    # Reverse the creation of the canonical matrix to turn the canonical matrix into the global matrix
    # rescale the hand
    hand_3d *= GLOBAL_HAND_LENGTH
    # translate in the z direction
    hand_3d[:,Z] +=  zt 

    # rotate the hand in the oposite direction of the canonical's rotation to (0,0,z)    
    affine_3d = np.transpose(hand_3d)
    angle_x = -angle_x
    angle_y = -angle_y

    rot_x = np.array([[math.cos(angle_x),0,-math.sin(angle_x)],[0,1,0],[math.sin(angle_x),0,math.cos(angle_x)]])
    rot_y = np.array([[1,0,0],[0,math.cos(angle_y),-math.sin(angle_y)],[0,math.sin(angle_y),math.cos(angle_y)]])
    rot = np.dot(rot_x, rot_y)

    base_change = np.dot(rot, affine_3d)
    hand_global_3d = np.transpose(base_change)

    return hand_global_3d

# Maybe we need to rotate bone_len_2d somehow?
def calc_radius(joint_canon, j_2d, angle_x, angle_y):
    # reverse angles of rotation
    angle_x *= -1
    angle_y *= -1
    # rotate middle finger and partner joint, just as the global was rotated to become the canonical
    foc = CAMERA_FOCAL_LENGTH
    rot_x = np.array([[math.cos(angle_x),0,-math.sin(angle_x)],[0,1,0],[math.sin(angle_x),0,math.cos(angle_x)]])
    rot_y = np.array([[1,0,0],[0,math.cos(angle_y),-math.sin(angle_y)],[0,math.sin(angle_y),math.cos(angle_y)]])
    # The 2d points have foc as their z position
    j_2d = np.array([((j_2d[0] * CAMERA_HEIGHT) - CAMERA_HEIGHT/2) / PPCM, ((j_2d[1] * CAMERA_WIDTH) - CAMERA_WIDTH/2) / PPCM, foc])
    # After this rotation, mf_2d should be [0, 0, rotated_foc]
    j_2d = np.dot(j_2d,rot_x)
    j_2d = np.dot(j_2d,rot_y)
    # Get the sides of the triangle formed by the canonical bone, in the XY / Z plane
    h = 10 * (joint_canon[X]**2 + joint_canon[Y]**2)**.5
    w = 10 * joint_canon[Z]
    bone_len_2d = (j_2d[0]**2 + j_2d[1]**2)**.5
    foc = j_2d[2]
    # Get r, which is the z distance to the partner joint's canonical point
    r = h * foc / bone_len_2d
    # R is the radius to the middle finger (also the z portion of the scaled and translated middle finger)
    R = r-w
    return R

### PARAMETER CALCULATION ###

# use the ground truth to calculate the camera's ppcm
# recalculate ppcm when the camera (virtual or real) has been changed
def calculate_ppcm(pos_2d, glob):
    middle_finger_2d = pos_2d[0,MIDDLE_FINGER_1,:]
    middle_finger_3d = glob[0,MIDDLE_FINGER_1,:]
    y2d = middle_finger_3d[Y]*CAMERA_FOCAL_LENGTH/middle_finger_3d[Z]
    # print("Actual y2d = " + str(y2d))
    y_screen = middle_finger_2d[Y]
    # print("2D y coordinate = " + str(y_screen))
    y_pix = y_screen * CAMERA_HEIGHT - (CAMERA_HEIGHT/2)
    ppcm = y_pix/y2d # pixels/cm
    print("PPCM = " + str(ppcm) + " pixels per cm")
    return ppcm

### SET DATASET ###

# Sets all parameters needed for a given dataset. New dataset parameters can be added
def set_dataset(dataset_name):
    global GLOBAL_HAND_LENGTH, CAMERA_FOCAL_LENGTH, CAMERA_WIDTH, CAMERA_HEIGHT, PPCM, WRIST, MIDDLE_FINGER_1, PINKY_1, X, Y, Z
    if dataset_name == "ego3dhand":
        GLOBAL_HAND_LENGTH = 10
        CAMERA_FOCAL_LENGTH = 1
        CAMERA_WIDTH = 1920
        CAMERA_HEIGHT = 1080
        PPCM = 751.5339
        WRIST = 0
        MIDDLE_FINGER_1 = 9
        PINKY_1 = 17
        X = 1
        Y = 0
        Z = 2


==> imgs/ego3dhand_sample/plot_2d.py <==
import sys
import os
import numpy as np
import cv2

input_path = sys.argv[1]
np_path = sys.argv[2]
output_path = "img_2d.png"

location_2d = np.load(np_path)
kpts_2d_left = location_2d[0]
kpts_2d_right = location_2d[1]



==> imgs/ego3dhand_sample/visualization.py <==
from PIL import Image

import math
import numpy as np
import global_calculation as gc

import pygame
from pygame.locals import *

from OpenGL.GL import * # "simple" OpenGL functions
from OpenGL.GLU import * # "complex" OpenGL functions

# Virtual camera parameters for OpenGL visualization
WINDOW_WIDTH = 1920//2 # pixels
WINDOW_HEIGHT = 1080//2 # pixels
# If using Linux, FOV_Y is actually FOV_X
FOV_Y = 58.5 # degrees, FOV_X = 104 # 67.5 degrees, FOV_X = 120
# With our current focal length (.00924 m), FOV_X should be 104
FAR_PLANE = 36.0 # meters
NEAR_PLANE = .036

# Virtual camera position and rotation
camera_x = 0
camera_y = 0
camera_z = 0

# Initial values for the camera view and side view
INITIAL_POS = ((0, 0, .05), (0.679, 0, 0.121))
INITIAL_Y_ANGLE = (0, 319)
INITIAL_X_ANGLE = (0, 0)
view = 0

camera_y_angle = 0
camera_x_angle = 0

# Order of coordinates in position matrices
X = 1
Y = 0
Z = 2

proj = None
draw_image_canvas = False#True
changed_instance = True

BONE_BASE_SIZE = .003

# Indexes for the start and end vertices of each edge to be drawn for the hands.
hand_edges = (  
    # LEFT HAND
    # thumb
    (0,1),
    (1,2),
    (2,3),
    (3,4),
    # index
    (0,5),
    (5,6),
    (6,7),
    (7,8),
    # middle
    (0,9),
    (9,10),
    (10,11),
    (11,12),
    # ring
    (0,13),
    (13,14),
    (14,15),
    (15,16),
    # pinky
    (0,17),
    (17,18),
    (18,19),
    (19,20),
   
    # RIGHT HAND
    # thumb
    (21, 22),
    (22, 23),
    (23, 24),
    (24, 25),
    # index
    (21, 26),
    (26, 27),
    (27, 28),
    (28, 29),
    # middle
    (21, 30),
    (30, 31),
    (31,32),
    (32, 33),
    # ring
    (21, 34),
    (34, 35),
    (35, 36),
    (36, 37),
    # pinky
    (21, 38),
    (38, 39),
    (39, 40),
    (40, 41),
    )

# Returns a list of the hand vertices with coordinates [x, y, z] to be drawn.
def get_hand_vertices(globe_coords):
    vertices = []
    _, height, _ = globe_coords.shape
    # sets left hand vertices then right hand
    for hand in globe_coords:
        for r in range(height):
            vertex = []
            # convert from meters to centimeters
            vertex.append(hand[r, X]/100)
            vertex.append(hand[r, Y]/100)
            vertex.append(hand[r, Z]/100)
            vertex[1] *= -1 # flip the y axis so + is down
            vertex[2] *= -1 # flip the z axis, so the hand is in front
            vertices.append(tuple(vertex))
    return tuple(vertices)
    
# Instead of drawing fingers as spheres and lines, draw them as pyramids
def draw_hands(hand_pos):
    hand_vertices = get_hand_vertices(hand_pos)
    # print(hand_vertices)

    bone_num = 0
    glColor3f(0,1,0)
    for edge in hand_edges:
        start_v = hand_vertices[edge[0]]
        end_v = hand_vertices[edge[1]]
        if start_v == (0, 0, 0) and end_v == (0, 0, 0):
            continue
        # 1. Find theta (angle between start pt s and end pt e, relative to the normal coordinate system)
        ty = math.atan2(start_v[2]-end_v[2],start_v[0]-end_v[0])
        # 2. Rotate the points by theta, around y axis.
        roty = np.array([[-math.sin(ty), 0, math.cos(ty)],
                         [0, 1, 0],
                         [math.cos(ty), 0, math.sin(ty)]])
        s0 = np.transpose(np.array(start_v) - np.array(end_v))
        
        s1 = np.dot(roty, s0)
        # 3. Repeat 1 and 2 with z axis
        tx = math.atan2(s1[1],s1[2])
        rotx = np.array([[1, 0, 0],
                         [0, math.sin(tx), math.cos(tx)],
                         [0, math.cos(tx), -math.sin(tx)]])
        s2 = np.dot(rotx, s1)
        
        # 3. Add other pts at fixed distance from s
        p1 = s2 + np.array([BONE_BASE_SIZE, 0, BONE_BASE_SIZE])
        p2 = s2 + np.array([-BONE_BASE_SIZE, 0, BONE_BASE_SIZE])
        p3 = s2 + np.array([-BONE_BASE_SIZE, 0, -BONE_BASE_SIZE])
        p4 = s2 + np.array([BONE_BASE_SIZE, 0, -BONE_BASE_SIZE])
        # 4. Rotate all points back by -theta
        # Only do s as a sanity check
        rotx[1,1] *= -1
        rotx[2,2] *= -1
        
        roty[0,0] *= -1
        roty[2,2] *= -1

        e = np.array(end_v)
        p = [p1, p2, p3, p4]
        for i in range(4):
            p[i] = np.dot(roty, np.dot(rotx, p[i]))
            p[i][1:] *= -1
            p[i] += e 
        # 5. Draw: side-pts -> e, side-pts together in a square (s isn't drawn)
        glBegin(GL_LINES)
        for i in range(4):
            glVertex3fv(p[i])
            glVertex3fv(end_v)
            glVertex3fv(p[i])
            glVertex3fv(p[(i+1)%4])
        glEnd()

        bone_num += 1
        if bone_num == 4:
            glColor3f(0, 1, 1)
        elif bone_num == 8:
            glColor3f(0, 0, 1)
        elif bone_num == 12:
            glColor3f(1, 0, 1)
        elif bone_num == 16:
            glColor3f(1, 0, 0)
        elif bone_num == 20:
            glColor3f(0, 1, 0)
            bone_num = 0
    return

# Draws a checkerboard plane as ground to better visualize the 3D space that the hands are in.
def draw_ground():
    h = -1.10
    ss = -10
    se = 10
    load_texture("assets/checker_texture_small.png")
    glColor3f(1, 1, 1)
    glBegin(GL_QUADS)
    glVertex3fv((ss, h, ss))
    glTexCoord2f(0, 0)
    glVertex3fv((ss, h, se))
    glTexCoord2f(0, 1)
    glVertex3fv((se, h, se))
    glTexCoord2f(1, 1)
    glVertex3fv((se, h, ss))
    glTexCoord2f(1, 0)
    glEnd()

# Draws the image on a vertical plane behind the hands
def draw_image(canvas_texture):
    # If no canvas_texture path is provided, don't even draw the image.
    if canvas_texture == "" or canvas_texture is None:
        return

    # Draw the rectangle "canvas"
    # Keep the 9:16 aspect ratio
    size = .04
    dist = -.58
    vertices = ((16*size, 9*size, dist),
                (-16*size, 9*size, dist),
                (-16*size, -9*size, dist),
                (16*size, -9*size, dist)
                )
    load_texture(canvas_texture)
    glColor3f(1, 1, 1)
    glBegin(GL_QUADS)
    glVertex3fv(vertices[0])
    glTexCoord2f(0, 0)
    glVertex3fv(vertices[1])
    glTexCoord2f(0, 1)
    glVertex3fv(vertices[2])
    glTexCoord2f(1, 1)
    glVertex3fv(vertices[3])
    glTexCoord2f(1, 0)
    glEnd()
    return vertices

def load_texture(texture):
    if type(texture) is str:
        texture_surface = pygame.image.load(texture)
    else:
        texture_surface = pygame.surfarray.make_surface(np.swapaxes(texture[:,:,::-1], 0, 1))
    texture_data = pygame.image.tostring(texture_surface, "RGBA")
    width = texture_surface.get_width()
    height = texture_surface.get_height()

    glEnable(GL_TEXTURE_2D)
    texid = glGenTextures(1)

    glBindTexture(GL_TEXTURE_2D, texid)
    glTexImage2D(GL_TEXTURE_2D, 0, GL_RGB, width, height, 0, GL_RGBA, GL_UNSIGNED_BYTE, texture_data)

    # Not sure if we need these parameters
    glTexParameterf(GL_TEXTURE_2D, GL_TEXTURE_WRAP_S, GL_REPEAT)
    glTexParameterf(GL_TEXTURE_2D, GL_TEXTURE_WRAP_T, GL_REPEAT)
    glTexParameterf(GL_TEXTURE_2D, GL_TEXTURE_MAG_FILTER, GL_NEAREST)
    glTexParameterf(GL_TEXTURE_2D, GL_TEXTURE_MIN_FILTER, GL_NEAREST)

    return texid

# Draw a physical camera and the projection lines to the image canvas
def draw_camera(canvas_vertices):
    glColor3f(0, .5, .5)
    for v in canvas_vertices:
        line_width = 1
        glLineWidth(line_width)
        glBegin(GL_LINES)
        glVertex3fv((0,0,0))
        glVertex3fv(v)
        glEnd()
    for i in range(len(canvas_vertices)):
        v1 = canvas_vertices[i]
        v2 = canvas_vertices[(i+1)%len(canvas_vertices)]
        v1 = (v1[0]/10, v1[1]/10, v1[2]/10)
        v2 = (v2[0]/10, v2[1]/10, v2[2]/10)
        glBegin(GL_TRIANGLES)
        glVertex3fv((0,0,0))
        glVertex3fv(v1)
        glVertex3fv(v2)
        glEnd()
    

# Draws all objects (ground and hands) within the PyGame window.
def draw_objects(hand_pos, canvas_texture="", do_draw_ground=True):
    if do_draw_ground:
        draw_ground()
    glBindTexture(GL_TEXTURE_2D, 0) # reset texture
    if canvas_texture != "":
        canvas_vertices = draw_image(canvas_texture)
    glBindTexture(GL_TEXTURE_2D, 0) # reset texture
    draw_hands(hand_pos)
    if view != 0:
        draw_camera(canvas_vertices)

def save_screenshot(path):
    im_bytes = glReadPixels(0, 0, WINDOW_WIDTH/2, WINDOW_HEIGHT/2, GL_RGB, GL_UNSIGNED_BYTE)
    im = Image.frombytes("RGB", (WINDOW_WIDTH/2, WINDOW_HEIGHT/2), im_bytes)
    im = im.transpose(Image.FLIP_TOP_BOTTOM)
    im.save(path, format="png")


# Process key presses for simple navigation.
# While OpenGL doesn't have an actual camera, this sets the values for all objects to be translated to provide the illusion of a moving camera.
# Returns False if pygame exits, else returns True
def process_input():
    global camera_x, camera_y, camera_z, camera_y_angle, camera_x_angle, view, changed_instance
    yrad = math.radians(camera_y_angle)

    pressed_keys = pygame.key.get_pressed()
    
    ysin = math.sin(yrad)/100
    ycos = math.cos(yrad)/100
    
    # WASD translates the camera in the xz plane (leaving arrow keys free for changing the drawn image in scripts that use this script for visualization)
    if pressed_keys[pygame.K_w]:
        glTranslated(-ysin, 0, ycos)
        camera_x += ysin
        camera_z -= ycos

    if pressed_keys[pygame.K_a]:
        glTranslated(ycos, 0, ysin)
        camera_x -= ycos
        camera_z -= ysin  

    if pressed_keys[pygame.K_s]:
        glTranslated(ysin, 0, -ycos)
        camera_x -= ysin
        camera_z += ycos
            
    if pressed_keys[pygame.K_d]:
        glTranslated(-ycos, 0, -ysin)
        camera_x += ycos
        camera_z += ysin
        
    # Left shift translates the camera upward (+y), while left CTRL translates the camera downward (-y)
    if pressed_keys[pygame.K_LSHIFT]:
        glTranslated(0, -.01, 0)
        camera_y += .01
    
    if pressed_keys[pygame.K_LCTRL]:
        glTranslated(0, .01, 0)
        camera_y -= .01
        
    # Q and E rotate the camera from side to side, around the y axis
    if pressed_keys[pygame.K_q]:
        glTranslated(camera_x, 0, camera_z)
        glRotated(-1, 0, 1, 0)
        glTranslated(-camera_x, 0, -camera_z)
        camera_y_angle -= 1
        
    if pressed_keys[pygame.K_e]:
        glTranslated(camera_x, 0, camera_z)
        glRotated(1, 0, 1, 0)
        glTranslated(-camera_x, 0, -camera_z)
        camera_y_angle += 1

    if pressed_keys[pygame.K_r]:
        glTranslated(0, camera_y, camera_z)
        glRotated(-1, 1, 0, 0)
        glTranslated(0, -camera_y, -camera_z)
        camera_x_angle -= 1
        
    if pressed_keys[pygame.K_f]:
        glTranslated(0, camera_y, camera_z)
        glRotated(1, 1, 0, 0)
        glTranslated(0, -camera_y, -camera_z)
        camera_x_angle += 1

    # Ensures the angle will not overflow and will remain mod 360
    camera_y_angle %= 360
        
    # For non-repeating actions and other events
    for event in pygame.event.get():
        if event.type == pygame.QUIT:
            return False
        # KEYDOWN events occur when the key is initially pressed, so these actions are not repeated by holding the key
        if event.type == pygame.KEYDOWN:
            # P prints the camera's location and orientation for debugging
            if event.key == pygame.K_p:
                print("Position = " + str((camera_x, camera_y, camera_z)) + ", y angle = " + str(camera_y_angle))
            # The spacebar switches the camera between the camera position and a side view
            if event.key == pygame.K_SPACE:
                change_view()
            # Return takes a screenshot
            if event.key == pygame.K_RETURN:
                save_screenshot("outputs/screenshot.png")
                print("Screenshot saved")
            if event.key == pygame.K_LEFT or event.key == pygame.K_RIGHT:
                changed_instance = True
            # ESC closes the PyGame window.
            if event.key == pygame.K_ESCAPE:
                pygame.quit()
                return False

    return True

### EXTERNAL USE FUNCTIONS ###
# These functions should allow a user to utilize OpenGL from another script

# Initializes the PyGame window. This must be called before the other functions.
def init():
    global camera_x, camera_y, camera_z, camera_y_angle, proj
    pygame.init()
    display = (WINDOW_WIDTH, WINDOW_HEIGHT)
    pygame.display.set_mode(display, DOUBLEBUF|OPENGL)
    # sets up the perspective: gluPerspective(fov, aspect_ratio, znear, zfar)
    # znear and zfar create the clipping plane, relative to your perspective: they should always be > 0
    glMatrixMode(GL_PROJECTION)
    glLoadIdentity()
    gluPerspective(FOV_Y,float(display[0])/display[1], NEAR_PLANE, FAR_PLANE)
    proj = glGetFloatv(GL_PROJECTION_MATRIX)
    # "typical" pygame event loop
    glMatrixMode(GL_MODELVIEW)
    camera_x, camera_y, camera_z = INITIAL_POS[0]
    camera_y_angle = 0
    glTranslated(-camera_x, -camera_y, -camera_z)
    change_view(1)

# Processes inputs and then draws a single frame of data.
# Draws the global hand prediction based on the 2D and canonical position matrices.
# If the ground-truth global position matrix is provided, it is drawn along with the prediction. Ideally, the two images will overlap such that they appear to be a single image.
# If this function is not called in a loop, the PyGame window will have a static image and will not process further inputs.
# Returns false when pygame attempts to close, signaling to the caller to stop looping. The caller can ignore this if they want.
def draw(pos_2d, canon, glob=None, key_joint=gc.MIDDLE_FINGER_1, canvas_texture=""):
    global changed_instance
    # Processes key presses. Returns false to signal to end drawing if the ESC key is pressed.
    if not process_input():
        return False
    # Set bg to gray
    glClearColor(.7, .7, .7, 1)
    # Clear the canvas
    glClear(GL_COLOR_BUFFER_BIT|GL_DEPTH_BUFFER_BIT)
    # Copy these matrices so they don't get altered for the caller
    pos_2d = np.copy(pos_2d)
    canon = np.copy(canon)
    # Calculate the global matrix
    # hand_pos = gc.canon_to_global(pos_2d, canon, key_joint, glob)
    hand_pos = gc.canon_to_global(pos_2d, canon)
    # Draw the hands in the predicted global positions
    draw_objects(hand_pos, canvas_texture)
    # draw_canon_2d(canon, pos_2d)
    # If the global ground-truth matrix is provided, draw the actual global hand
    if not glob is None:
        draw_hands(glob)
        if changed_instance:
            print(hand_pos - glob)
    # Update the display with the drawn objects
    pygame.display.flip()
    changed_instance = False
    return True

# Draws the global hand without predicting it. This is intended to be used with the ground truth only, but can be used with only the global prediction instead.
def draw_global(glob, canvas_texture="", draw_ground=True, sky_color=(.7, .7, .7, 1)):
    for event in pygame.event.get():
        if event.type == pygame.QUIT:
            return False
    # Process key presses
    if not process_input():
        return False
    # Set bg to gray
    glClearColor(*sky_color)
    # Clear the canvas
    glClear(GL_COLOR_BUFFER_BIT|GL_DEPTH_BUFFER_BIT)
    # Draw
    draw_objects(glob, canvas_texture, draw_ground)
    # Update the display
    pygame.display.flip()
    return True

# Closes the PyGame window and resets the camera values back to 0.
def close():
    global camera_x, camera_y, camera_z, camera_y_angle, camera_x_angle
    camera_x = 0
    camera_y = 0
    camera_z = 0
    camera_y_angle = 0
    camera_x_angle = 0
    pygame.quit()

# view 0 is the basic camera, view 1 is the side view, view -1 toggles the view
def change_view(new_view=-1):
    global view, camera_x, camera_y, camera_z, camera_x_angle, camera_y_angle
    glTranslated(camera_x, camera_y, camera_z)
    glRotated(-camera_x_angle, 1, 0, 0)
    glRotated(-camera_y_angle, 0, 1, 0)
    if new_view == -1:
        view = (view+1)%len(INITIAL_POS)
    else:
        view = new_view
    camera_x, camera_y, camera_z = INITIAL_POS[view]
    camera_y_angle = INITIAL_Y_ANGLE[view]
    camera_x_angle = INITIAL_X_ANGLE[view]
    glRotated(camera_y_angle, 0, 1, 0)
    glRotated(camera_x_angle, 1, 0, 0)
    glTranslated(-camera_x, -camera_y, -camera_z)


# Sets all parameters needed for a given dataset
def set_dataset(dataset_name):
    global WINDOW_WIDTH, WINDOW_HEIGHT, FOV_Y, INITIAL_POS, X, Y, Z, hand_edges
    if dataset_name == "ego_3d_hand":
        # Virtual camera parameters for OpenGL visualization
        WINDOW_WIDTH = 1920 # pixels
        WINDOW_HEIGHT = 1080 # pixels
        FOV_Y = 58.5 # degrees, FOV_X = 104

        # Order of coordinates in position matrices
        X = 1
        Y = 0
        Z = 2

        # Indexes for the start and end vertices of each edge to be drawn for the hands.
        hand_edges = (  
            # LEFT HAND
            # thumb
            (0,1),
            (1,2),
            (2,3),
            (3,4),
            # index
            (0,5),
            (5,6),
            (6,7),
            (7,8),
            # middle
            (0,9),
            (9,10),
            (10,11),
            (11,12),
            # ring
            (0,13),
            (13,14),
            (14,15),
            (15,16),
            # pinky
            (0,17),
            (17,18),
            (18,19),
            (19,20),
        
            # RIGHT HAND
            # thumb
            (21, 22),
            (22, 23),
            (23, 24),
            (24, 25),
            # index
            (21, 26),
            (26, 27),
            (27, 28),
            (28, 29),
            # middle
            (21, 30),
            (30, 31),
            (31,32),
            (32, 33),
            # ring
            (21, 34),
            (34, 35),
            (35, 36),
            (36, 37),
            # pinky
            (21, 38),
            (38, 39),
            (39, 40),
            (40, 41),
            )
    gc.set_dataset(dataset_name)


